Simultaneous Frequentist Calibration of Confidence Regions for Multiple Functionals in Constrained Inverse Problems

Many scientific analyses require simultaneous comparison of multiple functionals of an unknown signal at once, calling for multidimensional confidence regions with guaranteed simultaneous frequentist under structural constraints (e.g., non-negativity, shape, or physics-based). This paper unifies and extends many previous optimization-based approaches to constrained confidence region construction in linear inverse problems through the lens of statistical test inversion. We begin by reviewing the historical development of optimization-based confidence intervals for the single-functional setting, from "strict bounds" to the Burrus conjecture and its recent refutation via the aforementioned test inversion framework. We then extend this framework to the multiple-functional setting. This framework can be used to: (i) improve the calibration constants of previous methods, yielding smaller confidence regions that still preserve frequentist coverage, (ii) obtain tractable multidimensional confidence regions that need not be hyper-rectangles to better capture functional dependence structure, and (iii) generalize beyond Gaussian error distributions to generic log-concave error distributions. We provide theory establishing nominal simultaneous coverage of our methods and show quantitative volume improvements relative to prior approaches using numerical experiments.

==> code/Common_Code/helper_functions.py <==
import cvxpy as cp
import numpy as np
import matplotlib.pyplot as plt
from matplotlib import cm
from tqdm.notebook import tqdm as t
from scipy.stats import chi2
from joblib import Parallel, delayed
from jax import config
from tqdm import tqdm
import cdd

config.update("jax_enable_x64", True)
from itertools import combinations

def lam1_0(epsilon, H, K):
    """ The test statistic of only one term, at x = 0. Function of epsilon to compute the quantiles"""
    z = cp.Variable(H.shape[1])
    objective = cp.Minimize(cp.sum_squares(K @ z - epsilon))
    constraints = [H @ z == 0, z >= 0]
    problem = cp.Problem(objective, constraints)
    problem.solve(solver=cp.GUROBI)
    return problem.value



def lam1_xe(x, epsilon, H, K):
    """ The test statistic of only one term, in (x, e) space"""
    assert x.shape[0] == H.shape[1], "x must have the same number of rows as H columns"
    assert epsilon.shape[0] == K.shape[0], "epsilon must have the same number of rows as K"
    
    z = cp.Variable(H.shape[1])
    objective = cp.Minimize(cp.sum_squares(K @ z - epsilon))
    constraints = [H @ z == 0, z >= -x]
    problem = cp.Problem(objective, constraints)
    problem.solve(solver=cp.GUROBI)
    return problem.value



def lam1_my(mu, y, H, K):
    """ The test statistic of only one term, in (mu, y) space """ 
    assert mu.shape[0] == H.shape[0], "mu must have the same number of rows as H"
    assert y.shape[0] == K.shape[0], "y must have the same number of rows as K"

    x = cp.Variable(H.shape[1])

    # Define the objective function
    objective = cp.Minimize(cp.sum_squares(K @ x - y))

    # Define the constraints
    constraints = [H @ x == mu, x >= 0]

    # Formulate the problem
    problem = cp.Problem(objective, constraints)

    # Solve the problem
    solution = problem.solve(solver = cp.GUROBI)

    # Return the solution
    return solution, x.value



def fast_lam1_my_toy_example(mu, y):
    """
    Solve:   inf_{Hx = mu, x >= 0} ||Kx - y||^2
    Returns optimal x (shape (3,)) and the minimum objective value.
    """
    K = np.array([[2.0, +1.0, 1.0], [0, 1.0, +1.0]]) 

    # unpack mu
    mu1, mu2 = mu

    # Compute the lower bound M for x1 from nonnegativity constraints
    M = max(0.0, mu1, mu1 + mu2)

    # Compute the offsets alpha, beta
    # K x gives [4 x1 - (2 mu1 + mu2);  2 x1 - (2 mu1 + mu2)] under our parametrization
    # so we set
    alpha = y[0] + (2*mu1 + mu2)
    beta  = y[1] + (2*mu1 + mu2)

    # Unconstrained minimizer for x1: s = (2 alpha + beta) / 10
    s = (2*alpha + beta) / 10.0

    # Constrained optimum x1
    x1_star = max(M, s)

    # Reconstruct full x = [x1, x1 - mu1, x1 - mu1 - mu2]
    x_star = np.array([
        x1_star,
        x1_star - mu1,
        x1_star - mu1 - mu2
    ])

    # Compute final objective value
    residual = K.dot(x_star) - y
    obj_val = residual.dot(residual)

    return obj_val, x_star


def fast_lam1_my_toy_vectorized(MU, y):
    """
    Vectorized solver for:
      inf_{Hx = mu, x >= 0} ||Kx - y||^2
    with H=[[1,-1,0],[0,1,-1]] and K=[[2,1,1],[0,1,1]].
    
    Inputs:
      MU : array-like, shape (N, 2)  (multiple mu vectors stacked as rows)
      y  : array-like, shape (2,)    (fixed y)
      
    Returns:
      X        : ndarray, shape (N, 3)   (optimal x for each mu)
      obj_vals : ndarray, shape (N,)     (minimum ||Kx - y||^2 for each mu)
    """
    MU = np.asarray(MU)
    y = np.asarray(y)
    
    # Unpack mu1, mu2
    mu1 = MU[:, 0]
    mu2 = MU[:, 1]
    
    # Compute the lower bound M for x1 from nonnegativity constraints
    M_bound = np.maximum.reduce([np.zeros_like(mu1), mu1, mu1 + mu2])
    
    # Compute offsets alpha, beta
    alpha = y[0] + (2*mu1 + mu2)
    beta  = y[1] + (2*mu1 + mu2)
    
    # Unconstrained minimizer for x1: s = (2*alpha + beta) / 10
    s = (2*alpha + beta) / 10.0
    
    # Constrained optimal x1
    x1_star = np.maximum(M_bound, s)
    
    # Reconstruct X: each row [x1, x1-mu1, x1-mu1-mu2]
    X = np.stack([
        x1_star,
        x1_star - mu1,
        x1_star - mu1 - mu2
    ], axis=1)
    
    # Define K
    K = np.array([[2.0, 1.0, 1.0],
                  [0.0, 1.0, 1.0]])
    
    # Compute residuals for each x: (K @ X.T).T - y
    residuals = X.dot(K.T) - y
    
    # Compute objective values
    obj_vals = np.sum(residuals**2, axis=1)
    
    return obj_vals, X



def fast_lam1_xe_toy_example(x, e):
    """
    Solve:  inf_{Hz=0, z >= -x} ||Kz - e||^2_2
    with H = [[1,-1,0],[0,1,-1]] and K = [[2,1,1],[0,1,1]].
    Returns optimal z (shape (3,)) and the min objective value.
    """
    K = np.array([[2.0, +1.0, 1.0], [0, 1.0, +1.0]]) 

    # compute the bound m = max(-x_i)
    m = np.max(-x)

    # compute the unconstrained minimizer for t
    # (2*e1 + e2) / 10
    s = (2*e[0] + e[1]) / 10.0

    # enforce t >= m
    t_star = max(m, s)

    # reconstruct z = t * [1,1,1]
    z_star = np.full(3, t_star)

    # objective value
    residual = K.dot(z_star) - e
    obj_val = residual.dot(residual)

    return obj_val, z_star

def fast_lam1_xe_vectorized(x, E):
    """
    Vectorized solver for:
      inf_{Hz=0, z >= -x} ||Kz - e||_2^2
    with H=[[1,-1,0],[0,1,-1]] and K=[[2,1,1],[0,1,1]].
    
    Inputs:
      x : array-like, shape (3,)
      E : array-like, shape (N, 2)  (multiple e vectors stacked as rows)
      
    Returns:
      Z        : ndarray, shape (N, 3)   (optimal z for each e)
      obj_vals : ndarray, shape (N,)     (minimum ||Kz - e||^2 for each e)
    """
    x = np.asarray(x)
    E = np.asarray(E)
    
    # Bound m = max_i(-x_i)
    m = np.max(-x)
    
    # Unconstrained minimizer t for each e: (2*e1 + e2) / 10
    s = (2 * E[:, 0] + E[:, 1]) / 10.0
    
    # Enforce t >= m
    t_star = np.maximum(m, s)
    
    # Build Z: each row is [t_star, t_star, t_star]
    Z = np.repeat(t_star[:, None], 3, axis=1)
    
    # Define K
    K = np.array([[2.0, 1.0, 1.0],
                  [0.0, 1.0, 1.0]])
    
    # Compute residuals for each e: (Z @ K.T) - E  → shape (N, 2)
    residuals = Z.dot(K.T) - E
    
    # Compute objective values
    obj_vals = np.sum(residuals**2, axis=1)
    
    return obj_vals, Z



def compute_extreme_points(mu, H, tol=1e-8):
    """
    Compute the extreme points (vertices) of the polytope:
        P(mu) = { x in R^n : H x = mu, x >= 0 }

    Args:
        mu : array-like, shape (m,)
            Right-hand side vector for Hx = mu.
        H  : array-like, shape (m, n)
            Constraint matrix.
        tol: float
            Tolerance for non-negativity check.

    Returns:
        vertices : ndarray, shape (k, n)
            Array of extreme points (each row is a vertex). If no
            feasible vertices exist or the region is empty, returns
            an empty array of shape (0, n).
    """
    mu = np.asarray(mu, dtype=np.float64)
    H = np.asarray(H, dtype=np.float64)
    m, n = H.shape
    
    # Check if the system is feasible (using a basic LP feasibility check)
    # We can start by checking if mu is in the column space of H
    if m > 0:
        # Compute the rank of H and the augmented matrix [H | mu]
        rank_H = np.linalg.matrix_rank(H)
        augmented = np.column_stack((H, mu.reshape(-1, 1)))
        rank_augmented = np.linalg.matrix_rank(augmented)
        
        if rank_H != rank_augmented:
            return np.empty((0, n))
    
    vertices = []
    
    # Generate all possible combinations of m columns from n columns (indices)
    for cols in combinations(range(n), m):
        cols = list(cols)
        H_basis = H[:, cols]
        
        # Check if the selected columns are linearly independent (full rank)
        if np.linalg.matrix_rank(H_basis) == m:
            try:
                x_basis = np.linalg.solve(H_basis, mu)
            except np.linalg.LinAlgError:
                continue  # skip if singular (though theoretically shouldn't happen due to full rank)
            
            # Check non-negativity of the basis variables
            if np.all(x_basis >= -tol):
                x = np.zeros(n)
                x[cols] = x_basis
                # Check non-negativity of the full solution (though other variables are zero)
                if np.all(x >= -tol):
                    vertices.append(x)
    
    if not vertices:
        return np.empty((0, n))
    
    # Remove duplicate vertices (within tolerance)
    unique_vertices = []
    for v in vertices:
        is_duplicate = False
        for uv in unique_vertices:
            if np.allclose(v, uv, atol=tol):
                is_duplicate = True
                break
        if not is_duplicate:
            unique_vertices.append(v)
    
    return np.array(unique_vertices)

def precompute_B(H, K):
    """
    Computes the matrix B such that the polar cone of the cone {Kx : Hx = 0, x >= 0}
    is given by {x : Bx <= 0}.

    Parameters:
    -----------
    H : numpy.ndarray
        A matrix of shape (k, p) (with k usually equal to 1) representing equality constraints.
    K : numpy.ndarray
        A matrix of shape (n, p) used to map the variable x to the desired space.

    Returns:
    --------
    B : numpy.ndarray
        A matrix whose rows are the generators of the polar cone of {Kx : Hx = 0, x >= 0}.
        That is, the polar cone is characterized as:
            {x : Bx <= 0}.
    """

    # Step 1: Build a constraint matrix A for the polyhedron {x: Ax >= 0}.
    # We combine the equality constraints Hx = 0 (as two inequalities Hx >= 0 and -Hx >= 0)
    # with the nonnegativity constraint x >= 0.
    A = np.vstack([
        H,       # Represents the inequality Hx >= 0
        -H,      # Represents the inequality -Hx >= 0 (together, these enforce Hx = 0)
        np.eye(K.shape[1])  # Represents the inequality x >= 0
    ])
    
    # Step 2: Convert A into a cdd.Matrix and build the corresponding polyhedron.
    # This polyhedron is defined as {x: Ax >= 0}.
    MA = cdd.Matrix(A)
    poly = cdd.Polyhedron(MA)
    
    # Step 3: Retrieve the generators (extreme rays and vertices) of the polyhedron.
    # The generators are given as rows of matrix S. We interpret the polyhedron as:
    #   {x: Ax >= 0} = {S^T w : w >= 0}
    ext = poly.get_generators()
    S = np.array(ext)
    
    # Step 4: Map the generators from the space of x to the space defined by K.
    # By multiplying S^T by K, we obtain the generators of the polar cone of {Kx: Ax >= 0}.
    # Here, we compute: B = (K @ S.T).T so that each row of B corresponds to a generator.
    B = (K @ S.T).T

    # The resulting B satisfies:
    #   PolarCone({Kx: Ax >= 0}) = {x: Bx <= 0}.
    return B


def project(y, B, eps_abs = 1e-8, eps_rel = 1e-8):
    """
    Project a given vector y onto the set {x | Bx <= 0} and count the active constraints.
    An active constraint is one where Bx = 0 within a specified tolerance.
    
    Parameters:
        y (numpy.ndarray): The vector to project.
        B (numpy.ndarray): The constraint matrix.
        tol (float): Tolerance for determining active constraints.

    Returns:
        tuple: (projected_x, num_active_constraints)pip install --upgrade nbclassic notebook

    """
    n = B.shape[1]
    x = cp.Variable(n)
    objective = cp.Minimize(cp.sum_squares(x - y))
    constraints = [B @ x <= 0]
    prob = cp.Problem(objective, constraints)
    try:
        prob.solve(verbose = False, eps_abs = eps_abs, eps_rel = eps_rel)  # You can specify a solver if needed, e.g., solver=cp.OSQP
    except:
        print('Trying with weaker tolerance')
        prob.solve(verbose = False)  # You can specify a solver if needed, e.g., solver=cp.OSQP

    if prob.status not in ["infeasible", "unbounded"]:
        x_proj = x.value
        return x_proj, constraints[0].dual_value#, active_constraints
    else:
        return None, None
    

def what_chi_2(y, B):
    x, l = project(y, B)
    #Method 1: Directly checking primal variables  
    aux_M = B[abs(B@x)<= 1e-6]
    Q1 = np.linalg.matrix_rank(aux_M) if aux_M.shape[0] != 0 else 0
    #Method 2: Dual variables
    aux_M2 = B[abs(l) >= 1e-6]
    Q2 = np.linalg.matrix_rank(aux_M2) if aux_M2.shape[0] != 0 else 0
    #If the two quantities give different answers, to be safe we pick the minimum (maximum chi2 degree)
    return y.size - min(Q1, Q2)

# def term13D_jax(x, E):
#     x1, x2, x3 = x
#     e1 = E[:,0]
#     e2 = E[:,1]
#     e3 = E[:,2]

#     x0 = (1/3)*e1
#     x4 = (1/3)*e3
#     x5 = (2/3)*e2 - x0 + x4
#     x6 = (1/3)*e2
#     x7 = (2/3)*e1 + x4 - x6
#     x8 = (2/3)*e3 + x0 + x6
#     x9 = 2*e1
#     x10 = 2*e2
#     x11 = 2*e3
#     x12 = e1**2 + e2**2 + e3**2
#     x13 = (1/2)*x1
#     x14 = (1/2)*e2
#     x15 = (1/2)*e3
#     x16 = x14 + x15
#     x17 = x13 + x16
#     x18 = -x13 + x16
#     x19 = x1**2 + x1*x9 + x12
#     x20 = x1 + x2
#     x21 = -x20
#     x22 = 2*x2
#     x23 = e2*x22 + x2**2
#     x24 = (1/2)*x2
#     x25 = (1/2)*e1
#     x26 = x15 + x25
#     x27 = x24 + x26
#     x28 = -x24 + x26
#     x29 = x12 + x23
#     x30 = -x3
#     x31 = x1 + x30
#     x32 = x11*x3 + x3**2
#     x33 = x2 + x30
#     x34 = (1/2)*x3
#     x35 = -x14 + x25 - x34
#     x36 = -x14 + x25
#     x37 = x34 + x36
#     x38 = -x37
#     x39 = x20 + x30
#     x40 = 4*x1 + x9
#     x41 = 2*x1
#     x42 = x10 + x11
#     x43 = (-x39 <= 0)
#     x44 = -x10
#     x45 = 2*x3
#     x46 = 4*x3
#     Vs = np.array([-x10*x5 - x11*x8 + x12 + x5**2 + x7**2 - x7*x9 + x8**2, -x10*x17 - x11*x18 + x17**2 + x18**2 + x19, -x11*x21 + x19 + x21**2 + x23, -x11*x28 + x27**2 - x27*x9 + x28**2 + x29, -x10*x31 + x19 + x31**2 + x32, x29 + x32 + x33**2 - x33*x9, -x10*x38 + x12 + x32 + x35**2 - x35*x9 + x38**2])
#     Cs = np.array([(-x1 - x7 <= 0) & (-x2 - x5 <= 0) & (-x3 - x8 <= 0), (-x17 - x2 <= 0) & (-x18 - x3 <= 0) & (-e2 + e3 + 3*x1 + x9 <= 0), (x39 <= 0) & (x11 + x22 + x40 <= 0) & (4*x2 + x41 + x42 <= 0), (-x1 - x27 <= 0) & (-x28 - x3 <= 0) & (-e1 + e3 + x10 + 3*x2 <= 0), x43 & (x40 + x44 - x45 <= 0) & (-x41 + x42 + x46 <= 0), x43 & (x11 - x22 + x46 + x9 <= 0) & (4*x2 - x44 - x45 - x9 <= 0), (-x2 + x37 <= 0) & (-x1 + x34 - x36 <= 0) & (e1 + e2 + x11 + 3*x3 <= 0)])
#     return Vs[np.argmax(Cs, axis = 0), np.arange(Cs.shape[1])] 

# def term23D_jax(x,E):
#     x1, x2, x3 = x
#     e1 = E[:,0]
#     e2 = E[:,1]
#     e3 = E[:,2]
#     x0 = 2*e1
#     x4 = e1**2 + x0*x1 + x1**2
#     x5 = 2*e2
#     x6 = e2**2 + x2**2 + x2*x5
#     x7 = x4 + x6
#     x8 = 2*e3
#     x9 = e3**2 + x3**2 + x3*x8
#     x10 = (-e1 - x1 <= 0)
#     x11 = (-e2 - x2 <= 0)
#     x12Desktop = (2*x2 + x5 <= 0)
#     x15 = (2*x3 + x8 <= 0)
#     Vs = np.array([np.zeros(x4.shape), x4, x6, x7, x9, x4 + x9, x6 + x9, x7 + x9])
#     Cs = np.array([x10 & x11 & x12, x11 & x12 & x13, x10 & x12 & x14, x12 & x13 & x14, x10 & x11 & x15, x11 & x13 & x15, x10 & x14 & x15, x13 & x14 & x15])
#     return Vs[np.argmax(Cs, axis = 0), np.arange(Cs.shape[1])]
# def LLR3D_jax1pre(x, E):
#     return term13D_jax(x, E)
# def LLR3D_jax2pre(x, E):
#     return term13D_jax(x, E) - term23D_jax(x, E)

# LLR3D_jax1 = jax.jit(LLR3D_jax1pre)
# LLR3D_jax2 = jax.jit(LLR3D_jax2pre)

# def find_extreme_points(h, mu):
#     h = onp.array(h)
#     n = len(h)
#     vertices = []
    
#     for j in range(n):
#         if h[j] != 0:
#             xj = mu / h[j]
#             if xj >= 0:
#                 x = onp.zeros(n)
#                 x[j] = xj
#                 vertices.append(x)
    
#     return np.array(vertices)


# #vectorize the functions to be applied with multiple x 
# LLR3D_jax1_vec = jax.vmap(LLR3D_jax1, in_axes=(0, None))
# LLR3D_jax2_vec = jax.vmap(LLR3D_jax2, in_axes=(0, None))

==> code/Experiments/BoxPlot_chithresholds.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 5,
   "id": "55c21fc6-18b3-48eb-81c6-d64e01ff43cc",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 900x800 with 2 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "from scipy.stats import chi2\n",
    "import matplotlib.patches as mpatches\n",
    "from matplotlib import rc\n",
    "\n",
    "rc('text', usetex=True)\n",
    "rc('font', family='serif')\n",
    "plt.rcParams.update({'font.size': 20})\n",
    "\n",
    "\n",
    "# Parameters\n",
    "n = 100\n",
    "r_values = [25, 50, 75, 99]  # avoid r=100\n",
    "alphas = [0.05, 0.95]  # corresponds to 1-alpha = 0.95, 0.25\n",
    "n_samples = 5000\n",
    "\n",
    "# Colors for boxplots\n",
    "colors = [\"#66c2a5\", \"#fc8d62\", \"#8da0cb\", \"#e78ac3\"]\n",
    "\n",
    "fig, axes = plt.subplots(len(alphas), 1, figsize=(9, 8), sharex=True)\n",
    "\n",
    "for ax, alpha in zip(axes, alphas):\n",
    "    one_minus_alpha = 1 - alpha\n",
    "    \n",
    "    # Constant reference quantile\n",
    "    q_const = chi2.ppf(one_minus_alpha, df=n)\n",
    "    ax.axhline(q_const, color=\"black\", linestyle=\"--\", linewidth=1.5,\n",
    "               label=f\"$Q_{{\\\\chi^2_{{100}},{np.round(one_minus_alpha,2)}}}$\")\n",
    "    \n",
    "    box_data = []\n",
    "    labels = []\n",
    "    \n",
    "    for r in r_values:\n",
    "        # Random distribution: Q_{chi^2_r}(1-alpha) + xi_{n,r}, xi ~ chi2_{n-r}\n",
    "        q_r = chi2.ppf(one_minus_alpha, df=r)\n",
    "        xi = chi2.rvs(df=n-r, size=n_samples)\n",
    "        values = q_r + xi\n",
    "        \n",
    "        box_data.append(values)\n",
    "        labels.append(f\"$r={r}$\")\n",
    "    \n",
    "    # Create boxplot\n",
    "    bp = ax.boxplot(\n",
    "        box_data,\n",
    "        labels=labels,\n",
    "        patch_artist=True,\n",
    "    )\n",
    "    \n",
    "    # Color boxes\n",
    "    for patch, color in zip(bp[\"boxes\"], colors):\n",
    "        patch.set_facecolor(color)\n",
    "        patch.set_alpha(0.7)\n",
    "    \n",
    "    # Style whiskers, caps, medians\n",
    "    for median in bp[\"medians\"]:\n",
    "        median.set(color=\"black\", linewidth=1.2)\n",
    "    for whisker in bp[\"whiskers\"]:\n",
    "        whisker.set(color=\"black\", linewidth=1.0)\n",
    "    for cap in bp[\"caps\"]:\n",
    "        cap.set(color=\"black\", linewidth=1.0)\n",
    "    \n",
    "    ax.set_title(f\"$1-\\\\alpha = {np.round(one_minus_alpha,2)}$\")\n",
    "    ax.set_ylabel(\"Value\")\n",
    "    ax.legend()\n",
    "\n",
    "plt.xlabel(\"$r$ values\")\n",
    "#plt.suptitle(\"Comparison of fixed $Q_{\\\\chi^2_n}$ vs. random $Q_{\\\\chi^2_r}+\\\\xi_{n,r}$\",\n",
    "#             fontsize=14)\n",
    "plt.tight_layout(rect=[0, 0, 1, 0.95])\n",
    "plt.savefig(\"quantile_comparison.pdf\", bbox_inches=\"tight\")\n",
    "plt.show()\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "83d675ab-3cde-4442-b959-e1d1759c05cb",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.8"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> code/Experiments/data_generation_unfolding_mike.py <==
"""
Objects and functions to generate simulation data.
===============================================================================
Author        : Mike Stanley
Created       : Feb 08, 2024
Last Modified : Feb 20, 2024
Edited by    : Pau Batlle
===============================================================================
"""
#%%
import json
import numpy as np
import os
from scipy import stats
from scipy.integrate import quad



class unfoldingGenerator:
    """
    Capabilities:
    1. Generate histogram data for the unfolding problem.
    2. create K matrix and bin means
    3. sample data

    NOTE: Generates data from the Gaussian mixture model and reads in
    generation parameters from simulation_model_parameters.json.

    NOTE: by convention, K and true/smear means are stored in
    ./data/unfold_true_dimXX_smear_dimYY where XX is the dimension of the true
    vector and YY the dimension of the smear vector.
    - if the directory exists, then the forward matrix and bin means are
      loaded in
    - else, the directory is created and the the files are created

    Parameters
    ----------
        dim_true     (int) : dimension of true bins (this is p, the dimension of the parameter)
        dim_smear    (int) : dimension of smeared bins (this is n, the dimension of the data)
        parameter_fp (str) : path to parameter file
    """
    def __init__(
        self,
        dim_true,
        dim_smear,
        parameter_fp = '/home/pau/Desktop/MultipleFunctionals/Code/Data/simulation_model_parameters.json'
    ):
        # super().__init__()
        self.parameter_fp = parameter_fp
        self.data_gen_dict = self.get_param_dict(self.parameter_fp)
        self.dim_true = dim_true
        self.dim_smear = dim_smear
        self.edges_true = np.linspace(
            self.bin_bounds[0], self.bin_bounds[1], num=self.dim_true + 1
        )
        self.edges_smear = np.linspace(
            self.bin_bounds[0], self.bin_bounds[1], num=self.dim_smear + 1
        )

        obj_dir = f'/home/pau/Desktop/MultipleFunctionals/Code/Data/unfold_true_dim{self.dim_true}_smear_dim{self.dim_smear}'


        # create directory if it doesn't exist
        if not os.path.exists(obj_dir):
            os.mkdir(obj_dir)

        # compute objects
        self.K = self.compute_K_gmm()
        true_means, smear_means = self.compute_GMM_bin_means()
        self.means_true = true_means
        self.means_smear = smear_means

        # save objects
        with open(obj_dir + '/K.npy', 'wb') as f:
            np.save(file=f, arr=self.K)
        with open(obj_dir + '/means_true.npy', 'wb') as f:
            np.save(file=f, arr=self.means_true)
        with open(obj_dir + '/means_smear.npy', 'wb') as f:
            np.save(file=f, arr=self.means_smear)

        # transformation to unit covariance
        self.Sigma_data = np.diag(self.means_smear)
        self.L_data = np.linalg.cholesky(self.Sigma_data)
        self.L_data_inv = np.linalg.inv(self.L_data)

        # transform the matrix
        self.K_tilde = self.L_data_inv @ self.K
        with open(obj_dir + '/K_tilde.npy', 'wb') as f:
            np.save(file=f, arr=self.K_tilde)


    def get_param_dict(self, fp):
        """
        Reads in parameter file and unpacks parameters.

        Parameters
        ----------
            fp (str) : path to parameter file

        Returns
        -------
            dictionary with keys "gmm", "wide_bin_deconvolution_bins" and
            "smear_strenth"
        """
        with open(fp, 'rb') as f:
            param_dict = json.load(f)
        self.pi = param_dict['gmm']['pi']
        self.mu = param_dict['gmm']['mu']
        self.sigma = param_dict['gmm']['sigma']
        self.T = param_dict['gmm']['T']
        self.sigma_n = param_dict['gmm']['sigma_n']
        self.bin_bounds = (
            param_dict['wide_bin_deconvolution_bins']['bin_lb'],
            param_dict['wide_bin_deconvolution_bins']['bin_ub']
        )
        self.sigma_smear = param_dict['smear_strength']

        return param_dict

    def sample_gmm(self):
        """
        Sample points from the gaussian mixture model. Reads pi, mu, sigma and
        T parameters from read-in parameters.

        Parameters:
        -----------
            None

        Returns:
        --------
            sampled_data (np arr) : sampled data
        """
        # sample the number of data points
        tau = stats.poisson(mu=self.T).rvs()

        # select mixture components
        mix_comps = stats.bernoulli.rvs(p=self.pi[1], size=tau)

        # generate normal data
        comp0_samp = stats.norm(loc=self.mu[0], scale=self.sigma[0]).rvs(tau)
        comp1_samp = stats.norm(loc=self.mu[1], scale=self.sigma[1]).rvs(tau)

        # generate data
        sampled_data = np.zeros(tau)
        for i in range(tau):
            if mix_comps[i] == 1:
                sampled_data[i] = comp1_samp[i]
            else:
                sampled_data[i] = comp0_samp[i]

        return sampled_data

    def generate_hists(self, num_bins_true, num_bins_smear):
        """
        Generate one realization of histogram data

        Parameters:
        -----------
            num_bins_true  (np arr) : # of bins to use for the true hist.
            num_bins_smear (np arr) : # of bins to use for the smeared hist.

        Returns:
        --------
            tuple of histogram output (bin counts, bin edges)
            - true histogram
            - smeared histogram
        """
        mix_data = self.sample_gmm()
        smearing_noise = stats.norm(
            loc=0, scale=self.sigma_smear
        ).rvs(len(mix_data))
        smeared_mix_data = mix_data + smearing_noise

        # generate the histogram data
        hist_true = []
        hist_smear = []

        for num_bin in num_bins_true:

            hist_true_i = np.histogram(
                a=mix_data,
                bins=np.linspace(
                    self.bin_bounds[0], self.bin_bounds[1], num=(num_bin + 1)
                )
            )
            hist_true.append(hist_true_i)

        for num_bin in num_bins_smear:
            hist_smear_i = np.histogram(
                a=smeared_mix_data,
                bins=np.linspace(
                    self.bin_bounds[0], self.bin_bounds[1], num=(num_bin + 1)
                )
            )
            hist_smear.append(hist_smear_i)

        return hist_true, hist_smear

    def intensity_f(self, x):
        """
        Evaluate the intensity function at x.

        In accordance with the data generating process, the intensity function
        is based on the GMM.

        Parameters
        ----------
            x     (float)  : value at which to evaluate the intensity func

        Returns
        -------
            float of intensity function evaluation
        """
        norm0 = stats.norm(loc=self.mu[0], scale=self.sigma[0])
        norm1 = stats.norm(loc=self.mu[1], scale=self.sigma[1])

        return_val = self.pi[0] * self.T * norm0.pdf(x)
        return_val += + self.pi[1] * self.T * norm1.pdf(x)
        return return_val

    def compute_K_gmm(self):
        """
        Compute the smearing matrix K for the GMM model.

        Parameters
        ----------
            None

        Returns
        -------
            K (np array) : dimension dim_smear X dim_true
        """
        K = np.zeros(shape=(self.dim_smear, self.dim_true))

        for j in range(self.dim_true):

            # compute the denominator
            denom_eval = quad(
                func=self.intensity_f,
                a=self.edges_true[j],
                b=self.edges_true[j + 1]
            )

            for i in range(self.dim_smear):

                # compute the numerator
                int_eval = quad(
                    func=lambda x: self.intensity_f(x) * self.inner_int(
                        x, S_lower=self.edges_smear[i],
                        S_upper=self.edges_smear[i + 1]
                    ),
                    a=self.edges_true[j],
                    b=self.edges_true[j + 1]
                )

                K[i, j] = int_eval[0] / denom_eval[0]

        return K

    def inner_int(self, y, S_lower, S_upper):
        """
        Find the inner integral of the K matrix component calc

        Parameters
        ----------
            y       (float) : variable of which we want the inner integral to
                              sbe a function
            S_lower (float) : lower bound of segment
            S_upper (float) : upper bound of segment

        Returns
        -------
            float of inner integral evaluated at y
        """
        upper = (S_upper - y)/self.sigma_smear
        lower = (S_lower - y)/self.sigma_smear
        return stats.norm.cdf(upper) - stats.norm.cdf(lower)

    def compute_GMM_bin_means(self):
        """
        With some GMM intensity function and some domain bidding, compute
        the mean count for each bin in both the true and smeared spaces.

        Parameters
        ----------
            None

        Returns
        -------
            bin mean counts
            - true_means  (np arr)
            - smear_means (np arr)
        """
        NUM_REAL_BINS = self.edges_true.shape[0] - 1
        true_means = np.zeros(NUM_REAL_BINS)

        for i in range(NUM_REAL_BINS):
            true_means[i] = quad(
                func=self.intensity_f,
                a=self.edges_true[i],
                b=self.edges_true[i + 1]
            )[0]

        smear_means = self.K @ true_means

        return true_means, smear_means

    def sample(self):
        """
        Samples one time from data generating distribution using the smear
        bin means and drawing from a poisson distribution accordingly.

        Parameters
        ----------
            None

        Returns
        -------
            y (np arr) : observation vector
        """
        y = np.zeros(self.dim_smear)
        for i in range(self.dim_smear):
            y[i] = stats.poisson(self.means_smear[i]).rvs()
        return y

    def sample_ensemble(self, num_elements, random_seed=None):
        """
        Samples one time from data generating distribution using the smear
        bin means and drawing from a poisson distribution accordingly.

        Parameters
        ----------
            num_elements (int) : number of ensemble elements
            random_seed  (int) : baseline random seed

        Returns
        -------
            y (np arr) : observation vector
        """
        y = np.zeros(shape=(num_elements, self.dim_smear))
        for i in range(self.dim_smear):
            if random_seed:
                np.random.seed(random_seed * (i + 1))
            y[:, i] = stats.poisson(self.means_smear[i]).rvs(num_elements)
        return y
# %%


==> code/Experiments/minkowski_general.py <==
#%% 
#Code to import the helper functions from Common_Code
import os
import sys
base = os.path.dirname(__file__)                         # .../Experiments
common = os.path.abspath(os.path.join(base, '..', 'Common_Code'))
sys.path.insert(0, common)  # Add Common_Code to the path
from helper_functions import lam1_0, lam1_my, fast_lam1_my_toy_example, fast_lam1_xe_toy_example, fast_lam1_xe_vectorized, fast_lam1_my_toy_vectorized
from scipy.stats import chi2
import matplotlib.pyplot as plt
import cvxpy as cp
from tqdm import tqdm
import numpy as np
from joblib import Parallel, delayed
from scipy.spatial import ConvexHull
from scipy.spatial import Delaunay
from matplotlib.patches import Ellipse


#%% Plotting functions
def plot_cov_ellipse(cov, center, n_std=2.0, ax=None, **kwargs):
    """
    Plot an ellipse representing the covariance matrix.

    Parameters:
    - cov: 2x2 covariance matrix
    - center: (x, y) tuple for the ellipse center
    - n_std: number of standard deviations (radius of ellipse)
    - ax: matplotlib axis (if None, creates a new one)
    - kwargs: passed to Ellipse patch
    """
    if ax is None:
        fig, ax = plt.subplots()

    # Eigenvalues and eigenvectors
    vals, vecs = np.linalg.eigh(cov)
    order = vals.argsort()[::-1]
    vals, vecs = vals[order], vecs[:, order]

    # Angle of ellipse (in degrees)
    theta = np.degrees(np.arctan2(*vecs[:,0][::-1]))

    # Width and height of ellipse
    width, height = 2 * n_std * np.sqrt(vals)

    ellip = Ellipse(xy=center, width=width, height=height,
                    angle=theta, **kwargs)

    ax.add_patch(ellip)
    ax.scatter(*center, c='red', s=50, marker='x')  # mark center
    ax.set_aspect('equal')
    return ax


def boundary_M_quadratic_image(M, K, y, q, n_angles=360, solver="ECOS", ax=None,
                                  fill_kwargs=None, line_kwargs=None):
    """
    Plot S = { M x : ||Kx - y||_2^2 <= q, x >= 0 } in R^2.

    Parameters
    ----------
    M : (2, n) ndarray
        Linear map into R^2.
    K : (m, n) ndarray
        Matrix for the quadratic constraint.
    y : (m,) ndarray
        Target vector in the quadratic constraint.
    q : float
        Squared radius: enforce ||Kx - y||_2^2 <= q (q >= 0).
    n_angles : int
        Number of directions to sample on the unit circle.
    solver : str
        CVXPY solver to use ("ECOS" or "SCS" are good defaults).
    ax : matplotlib Axes or None
        If provided, plot into this axis; otherwise create a new figure.
    fill_kwargs : dict or None
        kwargs for ax.fill (defaults set if None).
    line_kwargs : dict or None
        kwargs for ax.plot (defaults set if None).

    Returns
    -------
    pts : (k, 2) ndarray
        Boundary points (in angular order).
    ax : matplotlib Axes
        The axes used for plotting.
    """
    M = np.asarray(M, dtype=float)
    K = np.asarray(K, dtype=float)
    y = np.asarray(y, dtype=float).reshape(-1)
    assert M.shape[0] == 2, "M must map to R^2 (have 2 rows)."
    n = M.shape[1]
    assert K.shape[1] == n, "K and M must have same number of columns."
    assert q >= 0, "q must be nonnegative."

    # Variable and constraints
    x = cp.Variable(n, nonneg=True)
    cons = [cp.sum_squares(K @ x - y) <= q]

    # Quick feasibility check
    feas = cp.Problem(cp.Minimize(0), cons)
    try:
        feas.solve(solver=solver, verbose=False)
    except cp.SolverError:
        try:
            feas.solve(solver="SCS", verbose=False)
        except cp.SolverError:
            raise RuntimeError("No solver available for feasibility check.")
    if feas.status not in ("optimal", "optimal_inaccurate"):
        raise RuntimeError("Feasible set appears empty or numerically unstable.")

    # Setup plotting
    if ax is None:
        fig, ax = plt.subplots()
    if fill_kwargs is None:
        fill_kwargs = dict(alpha=0.25, linewidth=1)
    if line_kwargs is None:
        line_kwargs = dict(linewidth=1)

    boundary = []
    thetas = np.linspace(0, 2*np.pi, n_angles, endpoint=False)

    # Support-function sweep
    for th in thetas:
        u = np.array([np.cos(th), np.sin(th)])
        prob = cp.Problem(cp.Maximize(u @ (M @ x)), cons)
        try:
            prob.solve(solver=solver, verbose=False)
        except cp.SolverError:
            try:
                prob.solve(solver="SCS", verbose=False)
            except cp.SolverError:
                continue

        if prob.status in ("infeasible", "infeasible_inaccurate"):
            continue
        if prob.status in ("unbounded", "unbounded_inaccurate"):
            raise RuntimeError("Image set appears unbounded in some direction; boundary is not closed.")

        z = (M @ x.value).reshape(2)
        boundary.append(z)

    if not boundary:
        raise RuntimeError("No boundary points found. Try larger q or check data.")

    pts = np.vstack(boundary)
    return pts



# %%
H = np.array([[1.0, -1.0, 0.0],
              [0.0,  1.0, -1.0]])

K = np.array([[2.0, 1.0, 1.0],
              [0.0, 1.0, 1.0]])   



n, p = K.shape
k = H.shape[0]
#Just an example y for testing purposes
x_star = np.ones(p)*5
epsilon_sim = np.zeros(n)
y_star = K@x_star
mu_star = H@x_star
y = y_star + epsilon_sim 
print('y', y)
K_pinv = np.linalg.pinv(K)
Proj = K_pinv @ K
H_parallel = H @ Proj
H_orth = H - H_parallel

print('H_orthogonal', H_orth)
print('Rank H_orth', np.linalg.matrix_rank(H_orth))
print('H_parallel', H_parallel)
print('Rank H_parallel', np.linalg.matrix_rank(H_parallel))


#%% 
#Easy (conservative) option to compute the parallel part 
#HK^\dagger y\sim\mathcal N(H_\parallel x,\Sigma_\parallel)$
#data_projector = H @ K_pinv
Sigma_parallel = H @ K_pinv @ K_pinv.T @ H.T
#Draw the ellipse with center HK^\dagger y and covariance \Sigma_\parallel
center = (H @ K_pinv @ y)


def f_aux(t):
    mu = np.array([-0.5*t, t])
    mu = mu.reshape(-1)
    n = K.shape[1]
    x = cp.Variable(n, nonneg=True)
    constraints = [H_orth @ x == mu]
    objective = cp.Minimize(cp.sum_squares(K @ x - y))
    prob = cp.Problem(objective, constraints)
    prob.solve(solver="ECOS", verbose=False)
    if prob.status not in ("optimal", "optimal_inaccurate"):
        return np.inf
    return prob.value
# Nullspace part 
#R⊥, α2 (y) = {H⊥x : x ≥ 0, ∥Kx − y∥^2_2 ≤ R_{1−α2}} = {\mu: \inf{x≥0, H⊥x=μ} ||Kx-y||^2_2 ≤ R_{1−α2}}
alpha2 = 0.86
R_alpha2 = chi2.ppf(alpha2, df=2) 
print(R_alpha2)
 
#TODO: The more advanced version with the quantile at zero 

pts = boundary_M_quadratic_image(H_orth, K, y, R_alpha2, n_angles=100, solver="gurobi")

#ax.fill(pts[:, 0], pts[:, 1])
#ax = plot_cov_ellipse(Sigma_parallel,H @ K_pinv @ y, n_std=2, alpha=0.3, color='blue')
fig, ax = plt.subplots()
ax.plot(pts[:, 0], pts[:, 1])
ax.set_aspect("equal", adjustable="box")
ax.set_xlabel("z₁")
ax.set_ylabel("z₂")
fig.show()
# %%
#Compute f_aux on a line 
t_vals = np.linspace(-20, 20, 100)
f_vals = np.array([f_aux(t) for t in t_vals])
plt.plot(t_vals, f_vals)
plt.axhline(R_alpha2, color='red')
plt.xlabel('t')
plt.ylabel('f_aux([t,t])')


==> code/Experiments/toy_example_area_coverage_methods.py <==
# %%
# Code to import the helper functions from Common_Code
from scipy.spatial import Delaunay
from scipy.spatial import ConvexHull
from matplotlib.patches import Rectangle
from joblib import Parallel, delayed
from scipy.optimize import brentq
import numpy as np
from tqdm import tqdm
import cvxpy as cp
import matplotlib.pyplot as plt
from scipy.stats import chi2
from helper_functions import lam1_0, lam1_my, fast_lam1_my_toy_example, fast_lam1_xe_toy_example, fast_lam1_xe_vectorized, fast_lam1_my_toy_vectorized
import os
import sys
base = os.path.dirname(__file__)                         # .../Experiments
common = os.path.abspath(os.path.join(base, '..', 'Common_Code'))
sys.path.insert(0, common)  # Add Common_Code to the path
##################

# Fixed throughout
H = np.array([[1.0, -1.0, 0], [0, 1.0, -1.0]])
K = np.array([[2.0, +1.0, 1.0], [0, 1.0, +1.0]])




def create_region_builder(build_region_function, region_type, name):
    """General function to create a region builder
    Parameters:
    - BuildRegion: A function that maps y -> region 
    - RegionType: Possible types: 'box', 'ellipse', 'convex_hull'
    - Name: Name of the method
    Returns: 
    A dictionary with the information saved
    """
    valid_region_types = ['box', 'function_and_constant', 'convex_hull']
    if region_type not in valid_region_types:
        raise ValueError(
            f"Invalid region_type: {region_type}. Must be one of {valid_region_types}")

    return {"BuildRegion": build_region_function, "RegionType": region_type, "Name": name}


# Let's first code all the methods for that specific y

# Method 1A: SSB in x-space
# Method 1B: Q0 in x-space
# Both instances of prod_i min/max h^tx subject to ||Kx-y||^2_2 <= q and x >= 0
def lam1region_x_space(H, K, y, q, different_q = False):
    """ Solve the prod_i min/max h_i^tx subject to ||Kx-y||^2_2 <= q and x >= 0 """
    #If different_q is True, then q is a list of quantiles, one per row of H
    if different_q:
        assert len(q) == H.shape[0], "If different_q is True, then q must be a list of quantiles, one per row of H"
    coordinates = []
    for idx, h in enumerate(H):
        if different_q:
            this_q = q[idx]
        else:
            this_q = q
        # Solve for the minimum and maximum of h^T x subject to ||Kx-y||^2_2 <= q and x >= 0
        x_min = cp.Variable(K.shape[1])
        objective_min = cp.Minimize(h.T@x_min)
        constraints_min = [cp.sum_squares(K@x_min-y) <= this_q, x_min >= 0]
        problem_min = cp.Problem(objective_min, constraints_min)
        try:
            problem_min.solve(solver=cp.GUROBI)
        except Exception:
            coordinates.append([])
            continue
        if problem_min.status not in ["optimal", "optimal_inaccurate"]:
            coordinates.append([])
            continue

        x_max = cp.Variable(K.shape[1])
        objective_max = cp.Maximize(h.T@x_max)
        constraints_max = [cp.sum_squares(K@x_max-y) <= q, x_max >= 0]
        problem_max = cp.Problem(objective_max, constraints_max)
        try:
            problem_max.solve(solver=cp.GUROBI)
        except Exception:
            coordinates.append([])
            continue
        if problem_max.status not in ["optimal", "optimal_inaccurate"]:
            coordinates.append([])
            continue

        coordinates.append([problem_min.value, problem_max.value])
    return coordinates


def find_minimizer(y):
    """Find the minimizer of lambda(mu, y) = inf_{Hx = mu, x>=0} ||Kx-y||^2_2 over mu """
    #Below only works for our K and H in the toy example
    y1, y2 = y

    # Reduce with s = x2 + x3 >= 0; solve in (x1, s) and split s to x2, x3
    if (y2 >= 0) and (y1 >= y2):
        x1 = 0.5 * (y1 - y2); s = y2
    elif y2 < 0:
        s = 0.0
        x1 = max(0.0, 0.5 * y1)
    else:  # y1 < y2
        x1 = 0.0
        s = max(0.0, 0.5 * (y1 + y2))

    # Canonical split: put all s into x2 (x3 = 0); any split is optimal
    x_star = np.array([x1, s, 0.0], dtype=float)
    mu_star = H @ x_star
    return mu_star



def regions_test_statistic(y, q):
    """Build the region lambda(mu, y) <= c corresponding to a test statistic of the form
    lambda(mu, y) = inf_{Hx = mu, x>=0} ||Kx-y||^2_2 <= q
    Parameters:
    - y: observed data
    - q: quantile
    Returns:
    A dictionary with the region information
    """

    #Here region needs to contain the function and the constant
    Function = lambda mu: fast_lam1_my_toy_example(mu, y)[0]
    Constant = q
    Minimizer = find_minimizer(y)
    return {"function": Function, "constant": Constant, "minimizer": Minimizer}


def get_convex_hull_parallel_and_orthogonal(y, one_minus_alpha, naive, provided_R_alpha = None):
    y1, y2 = y
    one_minus_alpha_corrected = 1-((1-one_minus_alpha)/2) #0.95 -> 0.975
    z_alpha = chi2.ppf(one_minus_alpha_corrected, df=1) ** 0.5 #Gaussian critical value
    center = 0.5*y1 - y2
    width = z_alpha * np.sqrt(5/4)
    a1 = np.array([center - width, 0])
    a2 = np.array([center + width, 0])

    #Orthogonal part    
    if naive:
        R_alpha2 = chi2.ppf(one_minus_alpha_corrected, df=2) #Naive constant
    else:
        assert provided_R_alpha is not None, "If naive is False, then provided_R_alpha must be given"
        R_alpha2 = provided_R_alpha #Improved chi2quantile at the origin

    H_orth = np.array([[0, -0.5, 0.5],
                        [0.0, 1.0, -1.0]])
    #H_orth x is the line H_orth x = [-0.5 (x2-x3), x2-x3]
    def f_aux(t):
        mu = np.array([-0.5*t, t])
        mu = mu.reshape(-1)
        n = K.shape[1]
        x = cp.Variable(n, nonneg=True)
        constraints = [H_orth @ x == mu]
        objective = cp.Minimize(cp.sum_squares(K @ x - y))
        prob = cp.Problem(objective, constraints)
        prob.solve(solver="ECOS", verbose=False)
        if prob.status not in ("optimal", "optimal_inaccurate"):
            return np.inf
        return prob.value

    def find_t_by_bisection(y, R_alpha2, tol=1e-3, max_iter=100, t_low_init=0, t_high_init=100):
        """Find t such that f_aux([-0.5*t, t]) = R_alpha2 by bisection"""
        #Initial bounds
        t_low = t_low_init
        t_high = t_high_init
        f_low = f_aux(t_low)
        f_high = f_aux(t_high)
        if f_low > R_alpha2:
            return 0.0
        if f_high < R_alpha2:
            return find_t_by_bisection(y, R_alpha2, tol, max_iter, t_low_init=t_low_init, t_high_init=2*t_high_init)
        for _ in range(max_iter):
            #print('Bisection step:', t_low, t_high)
            #print('f values:', f_aux(t_low), f_aux(t_high))
            t_mid = 0.5 * (t_low + t_high)
            f_mid = f_aux(t_mid)
            if abs(f_mid - R_alpha2) < tol:
                return t_mid
            if f_mid < R_alpha2:
                t_low = t_mid
            else:
                t_high = t_mid
        return 0.5 * (t_low + t_high)  # Return the midpoint if max_iter is reached

    T = find_t_by_bisection(y, R_alpha2)


    b1 = np.array([-0.5 * (-T), (-T)])
    b2 = np.array([-0.5 * T, T])
    a1b1, a1b2, a2b1, a2b2 = a1+b1, a1+b2, a2+b1, a2+b2
    parallelogram = np.vstack([a1b1, a1b2, a2b2, a2b1])
    #Given the segments a1-a2 and b1-b2, compute the convex hull
    try:
        return {"hull": ConvexHull(parallelogram) }
    except:
        #print(T, a1, a2, b1, b2)
        return {"hull": None}


def build_methods():
    """Build the list of methods to be evaluated"""

    methods_68 = []
    methods_95 = []
    ## SSB_x

    q_chi22_0_68 = chi2.ppf(0.68, df=K.shape[0])
    q_chi22_0_95 = chi2.ppf(0.95, df=K.shape[0]) #2
    
    methods_68.append(create_region_builder(
        lambda y: lam1region_x_space(H, K, y, q_chi22_0_68), 'box', 'SSB_x'))
    methods_95.append(create_region_builder(
        lambda y: lam1region_x_space(H, K, y, q_chi22_0_95), 'box', 'SSB_x'))
    
    ## Quantile at zero_x
    # The distribution is a mixture of 0.5 chi1 and 0.5 chi2, so the quantiles can be computed exactly
    q_0_68 = 1.64212
    q_0_95 = 5.13838
    
    methods_68.append(create_region_builder(
        lambda y: lam1region_x_space(H, K, y, q_0_68), 'box', 'QuantileZero_x'))
    methods_95.append(create_region_builder(
        lambda y: lam1region_x_space(H, K, y, q_0_95), 'box', 'QuantileZero_x'))
    
    ## Bonferroni in x-space with two quantiles at 0 
    # When only h_1^T z = 0, the distribution is D∼0.1415χ0​+0.5χ1​+0.3585χ2
    # When only h_2^T z = 0, the distribution is D∼0.125χ02​+0.5χ12​+0.375χ22
    #Because of the bonferroni correction, I need to compute the 1-0.68/2 = 0.84 and 1-0.95/2 = 0.975 quantiles
    q_bonf_1_0_68 = 2.707679
    q_bonf_1_0_95 = 6.245029
    q_bonf_2_0_68 = 2.549241
    q_bonf_2_0_95 = 6.062487
    methods_68.append(create_region_builder(
        lambda y: lam1region_x_space(H, K, y, [q_bonf_1_0_68, q_bonf_2_0_68], different_q=True), 'box', 'Bonferroni_x'))
    methods_95.append(create_region_builder(
        lambda y: lam1region_x_space(H, K, y, [q_bonf_1_0_95, q_bonf_2_0_95], different_q=True), 'box', 'Bonferroni_x'))

    ## Methods in the mu-space
    # Methods in the mu-space

    # SSB in mu-space
    methods_68.append(create_region_builder(
        lambda y: regions_test_statistic(y, q_chi22_0_68), 'function_and_constant', 'SSB_mu'))
    methods_95.append(create_region_builder(
        lambda y: regions_test_statistic(y, q_chi22_0_95), 'function_and_constant', 'SSB_mu'))

    # Quantile at zero in mu-space
    methods_68.append(create_region_builder(
        lambda y: regions_test_statistic(y, q_0_68), 'function_and_constant', 'QuantileZero_mu'))
    methods_95.append(create_region_builder(
        lambda y: regions_test_statistic(y, q_0_95), 'function_and_constant', 'QuantileZero_mu'))


    ## Split in the Parallel and Orthogonal parts
    # Separate the naive and not_naive versions

    methods_68.append(create_region_builder(
        lambda y: get_convex_hull_parallel_and_orthogonal(y, one_minus_alpha=0.68, naive = True), 'convex_hull', 'split_naive'))

    methods_95.append(create_region_builder(
        lambda y: get_convex_hull_parallel_and_orthogonal(y, one_minus_alpha=0.95, naive = True), 'convex_hull', 'split_naive'))


    #In the not naive version, we first need to compute the quantile at 0

    def chibar2_quantile(p, bonferroni_correct = False, w0=1/8, w1=1/2, w2=3/8, q_hi=50.0):
        """
        Quantile for chi-bar-square mixture: w0*δ0 + w1*χ²₁ + w2*χ²₂.
        Returns the smallest q ≥ 0 s.t. F(q) ≥ p.
        """
        if not (0 <= p <= 1):
            raise ValueError("p must be in [0, 1].")
        if abs((w0+w1+w2) - 1) > 1e-12 or min(w0,w1,w2) < 0:
            raise ValueError("weights must be nonnegative and sum to 1.")
        if bonferroni_correct:
            p = 1 - (1-p)/2
        if p <= w0:
            return 0.0
        if p >= 1.0:
            return float("inf")
        F = lambda q: w0 + w1*chi2.cdf(q, 1) + w2*chi2.cdf(q, 2)
        # ensure the bracket contains the root
        lo, hi = 1e-14, float(q_hi)
        while F(hi) < p and hi < 1e6:
            hi *= 2.0
        return brentq(lambda q: F(q) - p, lo, hi, xtol=1e-12, rtol=1e-12, maxiter=200)


    fixed_quantile_at_0_68 = chibar2_quantile(0.68, bonferroni_correct=True)
    #print(fixed_quantile_at_0_68) #2.549241165746123
    fixed_quantile_at_0_95 = chibar2_quantile(0.95, bonferroni_correct=True)
    #print(fixed_quantile_at_0_95) #6.062487187003


    methods_68.append(create_region_builder(
        lambda y: get_convex_hull_parallel_and_orthogonal(y, one_minus_alpha=0.68, naive = False, provided_R_alpha = fixed_quantile_at_0_68), 'convex_hull', 'split_improved'))

    methods_95.append(create_region_builder(
        lambda y: get_convex_hull_parallel_and_orthogonal(y, one_minus_alpha=0.95, naive = False, provided_R_alpha = fixed_quantile_at_0_95), 'convex_hull', 'split_improved'))


    return methods_68, methods_95

# %%


==> code/Experiments/toy_example_area_coverage_skeleton.py <==
#%% 
#Code to import the helper functions from Common_Code
import os
import sys
base = os.path.dirname(__file__)# .../Experiments
common = os.path.abspath(os.path.join(base, '..', 'Common_Code'))
sys.path.insert(0, common)  # Add Common_Code to the path
sys.path.insert(0, base)  # Ensure the correct path for local importsq

from toy_example_area_coverage_methods import build_methods

from helper_functions import lam1_0, lam1_my, fast_lam1_my_toy_example, fast_lam1_xe_toy_example, fast_lam1_xe_vectorized, fast_lam1_my_toy_vectorized
from scipy.stats import chi2
##################
import matplotlib.pyplot as plt
import cvxpy as cp
from tqdm import tqdm
import numpy as np
from joblib import Parallel, delayed
from scipy.spatial import ConvexHull
from scipy.spatial import Delaunay

#Fixed throughout
H = np.array([[1.0, -1.0, 0], [0, 1.0, -1.0]])
K = np.array([[2.0, +1.0, 1.0], [0, 1.0, +1.0]]) 
#Just an example y for testing purposes
x_star = np.array([1, 2, 3])
epsilon_sim = np.array([0,0])
y_star = K@x_star
mu_star = H@x_star
y = y_star + epsilon_sim 


def area_sublevel(f, c, x0, M=512, tol=1e-10, max_doubles=60):
    """
    Compute the area of the bounded convex sublevel set
        S = { x in R^2 : f(x) <= c }
    using a radial parameterization and 1D root finding.

    ---- Geometry / calculus behind the method ----
    1) Pick an interior point x0 with f(x0) < c.
       For a convex set S, every ray starting at x0 intersects the boundary ∂S
       in *exactly one* point (since S is convex and bounded). Thus S is
       star-shaped with respect to x0.

    2) Parameterize directions by angle θ in [0, 2π), with unit direction
           d(θ) = (cos θ, sin θ)
       and define the ray
           x(t;θ) = x0 + t * d(θ),  t ≥ 0.

       Along this ray, consider the scalar function
           g(t;θ) = f(x0 + t d(θ)) - c.
       Because f is convex, g(·;θ) is a convex function of t.
       Since x0 is interior, g(0;θ) = f(x0) - c < 0, and because S is bounded,
       g(t;θ) must cross zero once at some finite t = r(θ) > 0.
       Convexity ⇒ there is a *unique* such root r(θ).

    3) Area formula in "polar-like" coordinates centered at x0:
       Using the change of variables (θ, t) ↦ x0 + t d(θ), the Jacobian is t,
       so dA = t dt dθ. Therefore
           Area(S) = ∫_{θ=0}^{2π} ∫_{t=0}^{r(θ)} t dt dθ
                    = (1/2) ∫_{0}^{2π} r(θ)^2 dθ.

       Numerically, sample θ_k = 2π k / M, k = 0,…,M-1, find r_k = r(θ_k),
       and apply the (composite) trapezoidal/rectangle rule on the periodic
       interval:
           Area ≈ (1/2) * Σ_k r_k^2 * Δθ,  where Δθ = 2π / M.

       For smooth boundaries, r(θ) is a smooth 2π-periodic function, and the
       composite trapezoidal rule on periodic smooth integrands is extremely
       accurate (often better than second order).
       Root-finding error δr perturbs the area by ~∫ r δr dθ, so tightening the
       1D tolerance also tightens the area.

    ---- Algorithmic notes ----
    • Bracketing: starting from t=1, double t until g(t)>0. Since g(0)<0 and
      g is convex and tends to +∞ along any direction that leaves the bounded
      set, this guarantees a bracket [t_lo, t_hi] with a sign change.
    • Bisection: monotone, robust, derivative-free, and converges linearly.
      (Newton is faster if directional derivatives are available, but bisection
      is bulletproof for convex g.)
    • Complexity: O(M * log(1/tol)) evaluations of f.
    """

    # Must start strictly inside so that g(0) < 0 on every ray.
    assert f(x0) < c, "x0 must be strictly interior (f(x0) < c)."

    twopi = 2.0 * np.pi
    dtheta = twopi / M
    rsq_sum = 0.0

    for k in range(M):
        theta = k * dtheta
        d = np.array([np.cos(theta), np.sin(theta)])

        # Scalar function along the ray: g(t) = f(x0 + t d) - c.
        # For convex f, g is convex in t. Starting at t=0, g(0) < 0.
        def g(t):
            return f(x0 + t * d) - c

        # --- Bracket the (unique) root r(θ) > 0 by doubling ---
        # Start with [0, 1]; if g(1) ≤ 0 we're still inside S,
        # so double the upper bound until we exit (g>0).
        t_lo, t_hi = 0.0, 1.0
        g_hi = g(t_hi)
        doubles = 0
        while g_hi <= 0.0:
            t_hi *= 2.0
            g_hi = g(t_hi)
            doubles += 1
            if doubles > max_doubles:
                # If we cannot exit, either S is not bounded in this direction
                # (contradicting assumptions) or x0 is too close to the boundary.
                raise RuntimeError("Failed to bracket: region unbounded or x0 not interior enough?")

        # At this point, g(0) < 0 and g(t_hi) > 0, so a unique root lies in (0, t_hi).
        g_lo = g(0.0)  # strictly ≤ 0

        # --- Bisection to the desired *relative* accuracy on t ---
        # Stop when interval length is small relative to the scale of t_hi.
        while (t_hi - t_lo) > tol * max(1.0, t_hi):
            t_mid = 0.5 * (t_lo + t_hi)
            g_mid = g(t_mid)
            if g_mid <= 0.0:
                t_lo, g_lo = t_mid, g_mid
            else:
                t_hi, g_hi = t_mid, g_mid

        # Use the upper end (outside) as an estimate of the boundary radius r(θ).
        r = t_hi
        rsq_sum += r * r

    # Composite trapezoidal/rectangle rule for (1/2) ∫ r(θ)^2 dθ over [0, 2π).
    area = 0.5 * rsq_sum * dtheta
    return area

def compute_area(method, region):
    """
    Computes the area of a given region based on its type.
    Parameters:
    - method: A dictionary containing the region type and other relevant information.
    - region: The region for which the area needs to be computed.
    Returns:
    - area: The computed area of the region.
    
    Note: This function currently supports 'box' and 'function_and_constant' region types.
    """
    if method["RegionType"] == 'box':
        #Check if any of the pairs of coordinates are empty, in that case, return area 0 
        for coord in region:
            if len(coord) == 0:
                return 0.0

        # Compute area of the box
        lengths = [max_val - min_val for min_val, max_val in region]
        area = np.prod(lengths)
        return area

    elif method["RegionType"] == 'function_and_constant':
        function = region['function'] #function f and constant c defining the region {x: f(x) <= c} 
        constant = region['constant']
        minimum_point = region['minimizer'] #The point over which f(x) is minimized, so it will always be contained if the constant is large enough
        if function(minimum_point) > constant: #The check of whether the region is empty or not
            return 0.0
        return area_sublevel(function, constant, minimum_point, M=512)
    
    elif method["RegionType"] == 'convex_hull':
        hull = region['hull']
        if hull is None:
            return 0.0
        return hull.volume #In 2D, volume is area

    else:
        raise ValueError(f"Unknown RegionType: {method['RegionType']}")


def is_inside(x, region, region_type):
    """
    Determines whether a point `x` is inside a specified region.

    Parameters:
        x (list or tuple): The coordinates of the point to check.
        region (list or dict): The region definition. For 'box', a list of (min, max) pairs for each dimension.
                               For 'function_and_constant', a dict with keys 'function' (callable) and 'constant' (float).
        region_type (str): The type of region. Supported values are:
            - 'box': Region defined by axis-aligned bounding box.
            - 'function_and_constant': Region defined by a function and a constant threshold.
            - 'convex_hull': Region defined by the convex hull of a set of points.

    Returns:
        bool: True if the point is inside the region, False otherwise.

    Raises:
        ValueError: If an unknown region_type is provided.
    """
    if region_type == 'box':
        #Check if any of the pairs of coordinates are empty, in that case, return not inside 
        for coord in region:
            if len(coord) == 0:
                return False
        for i, (min_val, max_val) in enumerate(region):
            if not (min_val <= x[i] <= max_val):
                return False
        return True
    elif region_type == 'function_and_constant':
        func = region['function']
        const = region['constant']
        return func(x) <= const

    elif region_type == 'convex_hull':
        hull = region['hull']
        if hull is None:
            return False
        delaunay = Delaunay(hull.points[hull.vertices])
        return delaunay.find_simplex(x) >= 0

    else:
        raise ValueError(f"Unknown RegionType: {region_type}")

#Evaluating all the methods in the list 

#%% 
def evaluate_region_builders(methods, x_true, num_points=100):
    results = {}
    noise_values = np.random.normal(0, 1, size=(num_points, K.shape[0]))
    mu_true = H @ x_true
    ys = (K @ x_true) + noise_values
    #Generate all the y_s equally for all methods 
    for method in methods:
        print(f"Evaluating method: {method['Name']}")
        areas = []
        coverages = []

        def process_y(y):
            region = method["BuildRegion"](y)
            #print(y, region)
            area = compute_area(method, region)
            coverage = is_inside(mu_true, region, method["RegionType"])
            return area, coverage

        #results_list = [process_y(y) for y in tqdm(ys)] #Non-parallel version
        results_list = Parallel(n_jobs=-1)(
            delayed(process_y)(y) for y in tqdm(ys, desc=f"Processing {method['Name']}")
        ) #Parallel version with tqdm
        areas, coverages = zip(*results_list)
        results[method["Name"]] = {"Areas": areas, "Coverages": coverages}
    return results

from scipy.stats import beta
def clopper_pearson(k, n, alpha=0.05):
    print(k, n)
    """Exact binomial CI for k successes out of n trials."""
    if n == 0:
        return (np.nan, np.nan)
    if k == 0:
        lower = 0.0
        upper = beta.ppf(1 - alpha/2, 1, n)
    elif k == n:
        lower = beta.ppf(alpha/2, n, 1)
        upper = 1.0
    else:
        lower = beta.ppf(alpha/2, k, n - k + 1)
        upper = beta.ppf(1 - alpha/2, k + 1, n - k)
    return (lower, upper)


#%%
# Left subplot: Empirical coverage with error bars

def plot_results(results, prescribed_coverage, dpi=150, log_scale=False, title='', figure_title=''):
    from matplotlib import rc
    import matplotlib as mpl

    rc('text', usetex=True)
    rc('font', family='serif')
    plt.rcParams.update({'font.size': 18})
    mpl.rcParams['ytick.labelsize'] = 12

    # --- prepare data ---
    method_names = list(results.keys())
    coverages = [np.mean(results[m]["Coverages"]) for m in method_names]
    coverages_errors = [clopper_pearson(sum(results[m]["Coverages"]), len(results[m]["Coverages"])) for m in method_names]
    areas = [results[m]["Areas"] for m in method_names]

    x = np.arange(len(method_names))

    # --- figure layout ---
    fig, axs = plt.subplots(1, 2, figsize=(11.5, 4.5), dpi=dpi, constrained_layout=True)
    fig.suptitle(title)
    # --- color paletter --- 
    # optional palette for variety (one per method)
    palette = [
        "#3CB44B","#E69F00","#56B4E9","#D55E00","#CC79A7",
        "#009E73","#F0E442","#0072B2","#F5793A","#A6761D","#B2DF8A","#FB9A99"
    ][:len(method_names)]


    # ---------- LEFT: Empirical coverage with error bars ----------
    ax = axs[0]
    for i, (cov, cov_err) in enumerate(zip(coverages, coverages_errors)):
        print(cov, cov_err)
        yerr = np.vstack([cov - cov_err[0], cov_err[1] - cov])
        ax.errorbar(
            i, cov, yerr=yerr,
            fmt='D', markersize=7, capsize=4,
            elinewidth=1.5, color=palette[i], ecolor=palette[i]
        )
    # prescribed coverage target line
    ax.axhline(prescribed_coverage, linestyle='--', linewidth=1.2, color='gray', alpha=0.8, zorder=1)

    ax.set_xticks(x)
    ax.set_xticklabels(method_names, rotation=45, ha='right')
    ax.set_ylabel('Coverage')
    ax.set_title('Coverage')
    # tidy up frame
    ax.spines['top'].set_visible(False)
    ax.spines['right'].set_visible(False)
    ax.grid(axis='y', linestyle=':', alpha=0.35)

    import matplotlib.ticker as ticker
    ax.yaxis.set_major_locator(ticker.MaxNLocator(nbins=6))  # ~6 ticks, nice numbers

    # ---------- RIGHT: Boxplot of areas ----------
    ax = axs[1]

    bp = ax.boxplot(
        areas, labels=method_names, patch_artist=True, showfliers=False,
        medianprops=dict(linewidth=1.6),
        whiskerprops=dict(linewidth=1.2),
        capprops=dict(linewidth=1.2),
    )
    means = [np.mean(a) for a in areas]
    positions = np.arange(1, len(method_names) + 1)
    ax.scatter(
        positions, means,
        marker='D', s=50, color='black', zorder=3, label='Mean'
)

    for patch, color in zip(bp['boxes'], palette):
        patch.set_facecolor(color)
        patch.set_alpha(0.85)
    for med in bp['medians']:
        med.set_color('black')

    ax.set_ylabel('Area')
    ax.set_ylim(bottom = -0.5)
    ax.set_title('Area Distributions')
    ax.tick_params(axis='x', rotation=45, labelrotation=45)
    ax.spines['top'].set_visible(False)
    ax.spines['right'].set_visible(False)
    ax.grid(axis='y', linestyle=':', alpha=0.35)
    if log_scale:
        ax.set_yscale('log')


    plt.savefig(f'../Plots/{figure_title}.pdf', dpi=dpi)
    plt.show()



# %%

methods_68, methods_95 = build_methods()
for method in methods_68:
    print(method['Name'])

# %%
recompute_results = False

if recompute_results:
    results = evaluate_region_builders(methods_68, x_true = np.array([0,0,0]), num_points=100000)
    results2 = evaluate_region_builders(methods_68, x_true = np.array([5,5,5]), num_points=100000)
else:
    import pickle
    with open('../Data/results_68_origin100k.pkl', 'rb') as f:
        results = pickle.load(f)
    with open('../Data/results_68_555100k.pkl', 'rb') as f:
        results2 = pickle.load(f)


plot_results(results, prescribed_coverage=0.68, dpi = 150, log_scale=False, title='Coverage and area distributions, True $x^* = (0,0,0), N = 10^5$', figure_title='toy_example_68_origin_100k')
plot_results(results2, prescribed_coverage=0.68, dpi = 150, log_scale=False, title='Coverage and area distributions, True $x^* = (5,5,5), N = 10^5$', figure_title='toy_example_68_555_100k')
# %%

==> code/Experiments/toy_example_fixed_y_plotting.py <==
#%% 
#Code to import the helper functions from Common_Code
import os
import sys


script_name = os.path.splitext(os.path.basename(__file__))[0]

base = os.path.dirname(__file__)                         # .../Experiments
common = os.path.abspath(os.path.join(base, '..', 'Common_Code'))
sys.path.insert(0, common)  # Add Common_Code to the path
from helper_functions import lam1_0, lam1_my, fast_lam1_my_toy_example, fast_lam1_xe_toy_example, fast_lam1_xe_vectorized, fast_lam1_my_toy_vectorized
from scipy.stats import chi2
##################
import matplotlib.pyplot as plt
import cvxpy as cp
from tqdm import tqdm
import numpy as np
from joblib import Parallel, delayed
from matplotlib.patches import Rectangle
from scipy.spatial import ConvexHull


#This script uses the methods defined in toy_example_area_coverage_methods.py to plot the confidence regions for fixed y
from toy_example_area_coverage_methods import build_methods

#Run once with x_star =(0,0,0) and once with x_star = (5,5,5)
#to reproduce the plots in the paper

H = np.array([[1.0, -1.0, 0], [0, 1.0, -1.0]])
K = np.array([[2.0, +1.0, 1.0], [0, 1.0, +1.0]]) 

x_star = np.array([5,5,5])
epsilon_sim = np.array([0,0])
y_star = K@x_star
mu_star = H@x_star
y = y_star + epsilon_sim
print(y)

def get_vertices(f, c, x0, M=512, tol=1e-10, max_doubles=60):
    """
    Compute vertices that approximate of the bounded convex sublevel set
        S = { x in R^2 : f(x) <= c }
    using a radial parameterization and 1D root finding.
    This is a modification of the area_sublevel function from toy_example_area_coverage_skeleton.py
    """
    # Must start strictly inside so that g(0) < 0 on every ray.
    assert f(x0) < c, "x0 must be strictly interior (f(x0) < c)."

    twopi = 2.0 * np.pi
    dtheta = twopi / M
    vertices = []
    for k in range(M):
        theta = k * dtheta
        d = np.array([np.cos(theta), np.sin(theta)])

        # Scalar function along the ray: g(t) = f(x0 + t d) - c.
        # For convex f, g is convex in t. Starting at t=0, g(0) < 0.
        def g(t):
            return f(x0 + t * d) - c

        # --- Bracket the (unique) root r(θ) > 0 by doubling ---
        # Start with [0, 1]; if g(1) ≤ 0 we're still inside S,
        # so double the upper bound until we exit (g>0).
        t_lo, t_hi = 0.0, 1.0
        g_hi = g(t_hi)
        doubles = 0
        while g_hi <= 0.0:
            t_hi *= 2.0
            g_hi = g(t_hi)
            doubles += 1
            if doubles > max_doubles:
                # If we cannot exit, either S is not bounded in this direction
                # (contradicting assumptions) or x0 is too close to the boundary.
                raise RuntimeError("Failed to bracket: region unbounded or x0 not interior enough?")

        # At this point, g(0) < 0 and g(t_hi) > 0, so a unique root lies in (0, t_hi).
        g_lo = g(0.0)  # strictly ≤ 0

        # --- Bisection to the desired *relative* accuracy on t ---
        # Stop when interval length is small relative to the scale of t_hi.
        while (t_hi - t_lo) > tol * max(1.0, t_hi):
            t_mid = 0.5 * (t_lo + t_hi)
            g_mid = g(t_mid)
            if g_mid <= 0.0:
                t_lo, g_lo = t_mid, g_mid
            else:
                t_hi, g_hi = t_mid, g_mid

        # Store t_hi as a vertex
        vertices.append(x0 + t_hi*d)

    # Composite trapezoidal/rectangle rule for (1/2) ∫ r(θ)^2 dθ over [0, 2π).
    return np.array(vertices)



def oracle_x_solve(H, K, y_star):
    """ Solve the oracle in x-space (bounding box)for given H, K, and y_star """
    coordinates = []
    for h in H:
        # Solve for the minimum and maximum of h^T x subject to Kx = y_star and x >= 0
        x_min = cp.Variable(K.shape[1])
        objective_min = cp.Minimize(h.T@x_min)
        constraints_min = [K@x_min == y_star, x_min >= 0]
        problem_min = cp.Problem(objective_min, constraints_min)
        problem_min.solve(solver=cp.GUROBI)
        #return problem_min.value, x_min.value

        x_max = cp.Variable(K.shape[1])
        objective_max = cp.Maximize(h.T@x_max)
        constraints_max = [K@x_max == y_star, x_max >= 0]
        problem_max = cp.Problem(objective_max, constraints_max)
        problem_max.solve(solver=cp.GUROBI)
        #return problem_max.value, x_max.value
        coordinates.append([problem_min.value, problem_max.value])
    return coordinates

coordinates_oracle = oracle_x_solve(H, K, y_star)
#Plot the square defined by the coordinates

from toy_example_area_coverage_methods import build_methods

methods_68, methods_95 = build_methods()


#Now, using the y, build regions using the methods 
def build_all_regions(methods, y):
    regions = {}
    for method in methods:
        regions[method['Name']] = {
            'RegionType': method['RegionType'],
            'Data': method['BuildRegion'](y)
        }
    return regions

regions_68 = build_all_regions(methods_68, y)

def plot_regions(regions, mu_star, title=None, figure_title='fixed_y_regions_68', dpi=150):
    palette = [
        "#3CB44B","#E69F00","#56B4E9","#D55E00","#CC79A7",
        "#009E73","#F0E442","#0072B2","#F5793A","#A6761D","#B2DF8A","#FB9A99"
    ]
    from matplotlib import rc
    import matplotlib as mpl

    rc('text', usetex=True)
    rc('font', family='serif')
    plt.rcParams.update({'font.size': 18})


    fig, ax = plt.subplots(figsize=(8, 6))
    counter = 0
    for name, region in regions.items():
        if region['RegionType'] == 'box':
            coords = region['Data']
            width = coords[0][1] - coords[0][0]
            height = coords[1][1] - coords[1][0]
            rect = Rectangle((coords[0][0], coords[1][0]), width, height, edgecolor=palette[counter], facecolor='none', label=name)
            ax.add_patch(rect)
        elif region['RegionType'] == 'convex_hull':
            hull = region['Data']['hull']
            if hull is not None:
                for simplex in hull.simplices:
                    ax.plot(hull.points[simplex, 0], hull.points[simplex, 1], 'r-', color = palette[counter], label=name if name not in ax.get_legend_handles_labels()[1] else None)
        elif region['RegionType'] == 'function_and_constant':
            fun = region['Data']['function']
            const = region['Data']['constant']
            minimizer = region['Data']['minimizer']
            vertices = get_vertices(fun, const, minimizer)
            ax.plot(vertices[:, 0], vertices[:, 1], 'r-', color=palette[counter], label=name if name not in ax.get_legend_handles_labels()[1] else None)
        else:
            print(f"Unknown region type: {region['RegionType']}")
        counter += 1
    # Plot mu_star
    ax.scatter([mu_star[0]], [mu_star[1]], color='black', label='$\mu^* (x^* = ({},{},{}))$'.format(x_star[0], x_star[1], x_star[2]), zorder=5)
    ax.set_xlabel('$\mu_1$')
    ax.set_ylabel('$\mu_2$')
    if title:
        ax.set_title(title)
    ax.legend(prop={'size': 12})
    plt.grid(False)
    plt.savefig(f'../Plots/{figure_title}.pdf', dpi=dpi)
    plt.show()

#Plot the regions
plot_regions(regions_68, mu_star, title='68$\%$ Confidence Regions for fixed $y = [{}, {}]$'.format(y[0], y[1]), figure_title='toy_example_fixed_y_regions_68_555', dpi=300)



# # Function to add a rectangle to the plot
# def add_rectangle(ax, coordinates, color, label):
#     width = coordinates[0][1] - coordinates[0][0]
#     height = coordinates[1][1] - coordinates[1][0]
#     rect = Rectangle((coordinates[0][0], coordinates[1][0]), width, height, edgecolor=color, facecolor='none', label=label)
#     ax.add_patch(rect)


# def plot_convex_hull(mu_values, results, c, color, ax=None, label="Convex Hull"):
#     """Plot the convex hull of mu values where results <= c."""
#     # Filter mu values based on the condition
#     filtered_mu = np.array([mu for mu, result in zip(mu_values, results) if result <= c])
    
#     if filtered_mu.shape[0] < 3:
#         print("Not enough points to form a convex hull.")
#         return
    
#     # Compute the convex hull
#     hull = ConvexHull(filtered_mu)
    
#     # Plot the convex hull
#     if ax is None:
#         fig, ax = plt.subplots(figsize=(8, 6))
    
#     for simplex in hull.simplices:
#         ax.plot(filtered_mu[simplex, 0], filtered_mu[simplex, 1], '-', color = color, label= label if label not in ax.get_legend_handles_labels()[1] else None)
    
#     # Scatter the filtered points
#     #ax.scatter(filtered_mu[:, 0], filtered_mu[:, 1], color='blue', alpha=0.5, label='Filtered Points')
    
#     # Set labels and legend
   

# # Example usage
# fig, ax = plt.subplots(figsize=(12, 10))
# add_rectangle(ax, coordinates_oracle, 'r', 'Oracle x-space')
# add_rectangle(ax, coordinates_SSB_68, 'b', 'SSB 68% bounds')
# #add_rectangle(ax, coordinates_SSB_95, 'b', 'SSB 95% bounds')
# add_rectangle(ax, coordinates_Q0_68, 'g', 'Q0 68% bounds')
# #add_rectangle(ax, coordinates_Q0_95, 'g', 'Q0 95% bounds')
# #plot_convex_hull(mu_values, results, c=q_chi22_0_95, color='black', ax=ax, label='Convex Hull (SSB 95%)')
# plot_convex_hull(mu_values, results, c=q_chi22_0_68, color='black', ax=ax, label='Convex Hull (SSB 68%)')
# #plot_convex_hull(mu_values, results, c=q_0_95, color='purple', ax=ax, label='Convex Hull (Q0 95%)')
# plot_convex_hull(mu_values, results, c=q_0_68, color='purple', ax=ax, label='Convex Hull (Q0 68%)')

# plt.plot([coordinates_oracle[0][1], coordinates_oracle[0][0]], [coordinates_oracle[1][0], coordinates_oracle[1][1]], color = 'orange', label='Oracle mu-space')

# # Add mu_star point
# ax.scatter([mu_star[0]], [mu_star[1]], color='black', label='mu_star', zorder=5)

# # Set labels and legend
# ax.set_xlabel('mu_x')
# ax.set_ylabel('mu_y')
# ax.legend()
# ax.grid(False)

# plt.show()
# #Save the plot to plots
# plt.savefig(os.path.join(base, '..', 'Plots/{0}_fixed_y_regions_68.png'.format(script_name)), bbox_inches='tight', dpi = 300)



# %%


==> code/Experiments/toy_example_quantiles_precompute.py <==
#%% 
#Code to import the helper functions from Common_Code
import os
import sys
base = os.path.dirname(__file__)                         # .../Experiments
common = os.path.abspath(os.path.join(base, '..', 'Common_Code'))
sys.path.insert(0, common)  # Add Common_Code to the path
from helper_functions import lam1_0, lam1_xe, lam1_my, compute_extreme_points, fast_lam1_my_toy_example, fast_lam1_xe_toy_example, fast_lam1_xe_vectorized
from scipy.stats import chi2
##################
import matplotlib.pyplot as plt
import cvxpy as cp
import numpy as np
from joblib import Parallel, delayed
from matplotlib.patches import Rectangle
from scipy.spatial import ConvexHull
from tqdm import tqdm
from tqdm.contrib.concurrent import process_map

# %%
H = np.array([[1.0, -1.0, 0], [0, 1.0, -1.0]])
K = np.array([[2.0, +1.0, 1.0], [0, 1.0, +1.0]]) 


res = fast_lam1_xe_vectorized(np.array([0,0,0]), np.random.randn(int(1e8), K.shape[0]))
res = res[0]
print(np.quantile(res, q = [0.68, 0.95]))

#%% 


def compute_extreme_points_in_this_example(mu):
    mu_1, mu_2 = mu
    if mu_1 <=0 and mu_1+mu_2 <= 0:
        return np.array([0, -mu_1, -mu_1-mu_2])
    if mu_1 >=0 and mu_2 <= 0:
        return np.array([mu_1, 0, -mu_2])
    if mu_1+mu_2 >=0 and mu_2 >= 0:
        return np.array([mu_1+mu_2, mu_2, 0])

    assert False, "This should not happen"

#%%
def quantile_computation_point(x):
    this_instance_lam1xe = lambda e: fast_lam1_xe_toy_example(x, e)
    num_samples = int(1e6)
    epsilons = np.random.randn(num_samples, K.shape[0])
    objective_values = [this_instance_lam1xe(epsilon)[1] for epsilon in epsilons]
    objective_values2 = fast_lam1_xe_vectorized(point, epsilons)[1]
    print(objective_values2[:10])
    assert np.allclose(objective_values, objective_values2), "Vectorized and non-vectorized results do not match!"

    #objective_values = Parallel(n_jobs=-1)(delayed(lambda e: this_instance_lam1xe(e)[1])(epsilon) for epsilon in epsilons)
    return np.quantile(objective_values, [0.68, 0.95])

#quantile_computation_point(np.array([0, 0, 0]))
mu = np.array([10000, -10000])
point = compute_extreme_points_in_this_example(mu)
print("Extreme point for mu = [10, 10]:", point)
print(quantile_computation_point(point))


print("Origin")
print(quantile_computation_point(np.array([0, 0, 0])))

print("Infty")
print(quantile_computation_point(np.array([10000, 10000, 10000])))

#%%

#Make a fine grid of mu values
mu_values = np.array([[x, y] for x in np.linspace(x_min, x_max, 50) for y in np.linspace(y_min, y_max, 25)])

def quantile_computation(mu):
    point = compute_extreme_points_in_this_example(mu)
    # Compute the test statistic for the point
    this_instance_lam1xe = lambda e: fast_lam1_xe_toy_example(point, e)
    num_samples = 250000
    epsilons = np.random.randn(num_samples, K.shape[0])
    objective_values = [this_instance_lam1xe(epsilon)[1] for epsilon in epsilons]

    #objective_values = Parallel(n_jobs=-1)(delayed(this_instance_lam1xe)(epsilon) for epsilon in epsilons)
    return np.quantile(objective_values, [0.68, 0.95])

quantile_results = []
quantile_results = process_map(quantile_computation, mu_values, desc="Computing quantiles", max_workers=os.cpu_count())
# %%
#Plot the quantile surface
q_0_68 = np.array([i[0] for i in quantile_results]).reshape(50, 25)
q_0_95 = np.array([i[1] for i in quantile_results]).reshape(50, 25)

# Create a meshgrid for mu_x and mu_y
mu_x = np.linspace(x_min, x_max, 50)
mu_y = np.linspace(y_min, y_max, 25)
mu_x, mu_y = np.meshgrid(mu_x, mu_y)

# Plot the 3D surface for Q0 68%
fig = plt.figure(figsize=(10, 8))
ax = fig.add_subplot(111, projection='3d')
surf = ax.plot_surface(mu_x, mu_y, q_0_95.T, cmap='Blues', edgecolor='none')
ax.set_xlabel('mu_x')
ax.set_ylabel('mu_y')
ax.set_zlabel('Quantile Value')
ax.set_title('Quantile Surface for Q0 68%')
fig.colorbar(surf, ax=ax, shrink=0.5, aspect=10, label='Quantile Value')
plt.show()

# %%

